Efficiently Learning a Detection Cascade with Sparse Eigenvectors

In this work, we first show that feature selection methods other than boosting can also be used for training an efficient object detector. In particular, we introduce Greedy Sparse Linear Discriminant Analysis (GSLDA) \cite{Moghaddam2007Fast} for its conceptual simplicity and computational efficiency; and slightly better detection performance is achieved compared with \cite{Viola2004Robust}. Moreover, we propose a new technique, termed Boosted Greedy Sparse Linear Discriminant Analysis (BGSLDA), to efficiently train a detection cascade. BGSLDA exploits the sample re-weighting property of boosting and the class-separability criterion of GSLDA.

==> Fig/epstopdf.sh <==
#!/bin/bash
#
# Author:        Chunhua Shen {chhshen@gmail.com}
# Creation:      Saturday 14/03/2009 22:57.
# Last Revision: Saturday 14/03/2009 22:58.


for i in `ls -1 *eps`
do
    epstopdf $i
done


==> cl.sh <==
#!/bin/bash
#
# Author:        Chunhua Shen {chhshen@gmail.com}
# Creation:      Friday 14/11/2008 09:39.
# Last Revision: Saturday 14/03/2009 23:00.


pdflatex TIP.tex
bibtex TIP

pdflatex TIP.tex
bibtex TIP

rm *log
rm *blg


